ZeroGate: Trust-Preserving Fast Paths for Governed AI Agent Runtimes

Moving authorization earlier can shorten an agent's dispatch boundary without removing authorization work. It can also admit an action whose payload, authority, or relevant state has changed. ZeroGate separates exact-action approval from durable local admission: an issuer signs a short-lived ActionPass, and a trusted runtime adapter reconstructs the final action before a local gate checks its binding and consumes its nonce. A SQLite transaction couples nonce consumption, applicable quota updates, and an admission receipt. We state a conditional decision-preservation proposition: successful local admission implies that a specified synchronous policy would authorize the same action at the admission point, provided approval is sound, all policy dependencies are represented and current, observations are faithful, and consumption is atomic. The implementation alone establishes neither current-world freshness nor exactly-once remote effects. Evaluation separates authored semantic fixtures, controlled concurrency and crash experiments, and an Azure Blob study comparing synchronous and prepared execution through the same issuer and gate. Both modes mint an exact-action pass; lifecycle latency includes preparation and prepared-batch dwell. Across 4800 cloud attempts, prepared worker-admission-to-dispatch p95 ranges from 9.802 to 11.374 ms, versus 25.018 to 334.000 ms synchronously, across the tested concurrency levels. Prepared mean complete lifecycle is longer at every level: the boundary improvement is not a net speedup. The contribution is an explicit revalidation contract, a durable reference boundary, and an auditable comparison of where authorization cost is paid, not a new cryptographic primitive or a universal performance frontier.

==> anc/README.md <==
# ZeroGate full research report source bundle

This under-5-MB upload bundle compiles the full research report, not the
preserved shorter revalidation edition. The report's figures are native TikZ
except for the two included empirical PDF plots. No image download or shell
escape is required. This README and the report reproduction helpers are in
`anc/`; run the commands below from the source-bundle root, beside `main.tex`.

## Compile the report

Use a TeX Live installation with the packages requested by `main.tex`:

```sh
latexmk -pdf -interaction=nonstopmode -halt-on-error main.tex
```

Keep all `report-*.tex` files, both `.bib` files, `main.bbl`,
`revalidation-results.tex` and both `revalidation-*.pdf` plots together.
Do not delete an input merely because its name contains `report` rather than
`main`; these are modular chapters of one document.

## Inspect the frozen evidence

The archive under `anc/` uses XZ rather than gzip to meet the user-reported
5 MB submission limit. Its decompressed TAR stream is byte-identical to the
corrected experiment archive distributed with the 20-page revalidation edition;
all evidence files and the manifest are unchanged. Extract it into a new
directory using TAR with XZ support. Verification uses Node.js 24 and no npm
installation; full service tests additionally use OpenSSL.

```sh
mkdir evidence
tar -xJf anc/zerogate-revalidation-artifact.tar.xz -C evidence
cd evidence
node scripts/zerogate-revalidation/package-artifact.mjs --verify .
node scripts/zerogate-revalidation/verify-artifact.mjs --input data/cloud
node scripts/zerogate-revalidation/verify-artifact.mjs --input data/semantic
node scripts/zerogate-revalidation/verify-cloud-store.mjs --input data/cloud
node scripts/zerogate-revalidation/verify-faults.mjs --input data/faults
node scripts/zerogate-revalidation/verify-readback.mjs data
cd ..
```

The XZ evidence archive's SHA-256 is:
`fe7a840935e1a73c717c1c3d61b587b07af69d69623f05caedb0ff83c7670319`.
The decompressed TAR SHA-256 is:
`b4b38c4d878e1f4054d42217ebec55c80bfbfc500d6b47b763b1b3c27ea7fe95`.
The historical gzip archive SHA-256 remains:
`a2606fa221e40ff42ed06f0d735c9369c18b0e1d951f98988c13cef2260071be`.
Its `MANIFEST.json` SHA-256 is:
`22fe5dd6f40b6781859dc8979e5cdcfc9b8e52365fccc6d49765e50329b8d634`.
Compare those with an independently obtained expected value rather than treating
an adjacent digest as independent provenance.

`evidence/PACKAGE_README.md` provides the full verification and local rerun
instructions. Archived bytes can be checked offline without Studio, an Azure
account or a Baby Blue API key. A new cloud run needs its own infrastructure.

## Recompute the original result tables and plots

After extracting the evidence as above, run these commands from the
source-bundle root. Outputs go outside the frozen evidence tree, whose
inventory rejects unlisted files:

```sh
mkdir regenerated
node evidence/scripts/zerogate-revalidation/paper-results.mjs evidence/data regenerated/revalidation-results.tex
cmp revalidation-results.tex regenerated/revalidation-results.tex
```

The original plotting dependency versions are recorded in
`evidence/data/plot-environment.txt`. Use a separate Python environment; PDF
compilation itself does not need Python or these packages:

```sh
python3 -m venv plot-venv
plot-venv/bin/python -m pip install -r evidence/data/plot-environment.txt
plot-venv/bin/python evidence/scripts/zerogate-revalidation/plot-results.py evidence/data/cloud/records.jsonl regenerated
```

This produces both `revalidation-latency.pdf` and
`revalidation-lifecycle.pdf` from individual raw measurements, not from a
manually entered summary. PDF metadata, font rendering and software versions
can affect binary identity; a rerender is not required to have the original
PDF digest. Compare its plotted values, labels and shape instead. The two
plot PDFs shipped in this bundle remain the original frozen renderings.

## Recompute the additional report tables

The tools under `anc/report-tools/` are presentation helpers, not a change to the
frozen experiment. The generator requires the exact corrected cloud record
digest, derives the comparison and selected-case values, and refuses changed
or truncated inputs. From the source-bundle root after extraction above:

```sh
node anc/report-tools/build-report-evidence.mjs evidence/data/cloud/records.jsonl report-evidence-check.tex
cmp report-evidence.tex report-evidence-check.tex
ZEROGATE_REPORT_RECORDS="$PWD/evidence/data/cloud/records.jsonl" node --test anc/report-tools/build-report-evidence.test.mjs
```

The selected observation is `98996ae5-prepared-8-0-0`; its choice is fixed, not
the fastest case. Differences between admission, effect, readback and complete
lifecycle are explained in the report. The scale-routing diagrams are proposed
designs and contain no measured scheduling or recognition results.


==> anc/report-tools/build-report-evidence.mjs <==
import assert from 'node:assert/strict';
import { createHash } from 'node:crypto';
import { readFile, writeFile } from 'node:fs/promises';
import { resolve } from 'node:path';
import { fileURLToPath } from 'node:url';

const RECORD_HASH = 'b3915b341457a46bcebe1c63a98879dbd77a8922b7e8643068a4dd7ce83f19ef';
const CASE_ID = '98996ae5-prepared-8-0-0';
const mean = (values) => values.reduce((sum, value) => sum + value, 0) / values.length;
const p95 = (values) => [...values].sort((a, b) => a - b)[Math.ceil(values.length * 0.95) - 1];
const f = (value) => value.toFixed(3);
const table = (name, columns, heading, rows) => [
  '\\newcommand{\\' + name + '}{',
  '\\begin{tabular}{@{}' + columns + '@{}}',
  '\\toprule',
  heading + ' ' + '\\'.repeat(2),
  '\\midrule',
  ...rows.map((row) => row + ' ' + '\\'.repeat(2)),
  '\\bottomrule',
  '\\end{tabular}',
  '}',
].join('\n');

export function renderReportEvidence(bytes) {
  assert.equal(createHash('sha256').update(bytes).digest('hex'), RECORD_HASH, 'Cloud record checksum mismatch');
  const rows = bytes.toString('utf8').trim().split('\n').map(JSON.parse);
  assert.equal(rows.length, 4800);
  assert.equal(new Set(rows.map((row) => row.case_id)).size, rows.length);
  assert(rows.every((row) => row.success === true));
  const comparisons = [];
  const lifecycles = [];
  for (const concurrency of [1, 8, 32]) {
    const group = (mode) => rows.filter((row) => row.mode === mode && row.concurrency === concurrency);
    const sync = group('synchronous');
    const prepared = group('prepared');
    assert.equal(sync.length, 800);
    assert.equal(prepared.length, 800);
    const slow = p95(sync.map((row) => row.timings_ms.ready_to_dispatch));
    const fast = p95(prepared.map((row) => row.timings_ms.ready_to_dispatch));
    comparisons.push(`${concurrency} & ${f(slow)} & ${f(fast)} & ${(100 * (1 - fast / slow)).toFixed(1)}\\%`);
    lifecycles.push(`${concurrency} & ${f(mean(sync.map((row) => row.timings_ms.lifecycle)))} & ${f(mean(prepared.map((row) => row.timings_ms.lifecycle)))}`);
  }
  const row = rows.find((record) => record.case_id === CASE_ID);
  const payloadHash = createHash('sha256').update(row.request.body).digest('hex');
  assert.equal(payloadHash, row.request.action.metadata.payload_sha256);
  assert.equal(payloadHash, row.effect.body_sha256);
  assert.equal(payloadHash, row.retrieved.body_sha256);
  assert.equal(row.review.pass.pass_hash, row.result.receipt.pass_hash);
  assert.equal(row.review.pass.action_binding.allowed_fingerprint, row.result.receipt.action_fingerprint);
  const t = row.timings_ms;
  const residual = t.lifecycle - t.preparation - t.ready_to_dispatch - t.effect - t.verification;
  assert(residual >= 0);
  const macros = {
    ReportCaseId: row.case_id,
    ReportCasePassId: row.review.pass.pass_id,
    ReportCasePayloadHash: payloadHash,
    ReportCaseFingerprint: row.review.pass.action_binding.allowed_fingerprint,
    ReportCasePassHash: row.review.pass.pass_hash,
    ReportCaseReceiptHash: row.result.receipt.receipt_hash,
    ReportCaseETag: row.effect.etag.replaceAll('"', ''),
  };
  return [
    `% Derived from cloud/records.jsonl; SHA-256 ${RECORD_HASH}.`,
    '% Presentation-only addendum; frozen experiment inputs and outputs are unchanged.',
    ...Object.entries(macros).map(([key, value]) => `\\newcommand{\\${key}}{\\path{${value}}}`),
    table('ReportComparisonTable', 'rrrr', 'Concurrency & Sync. boundary p95 & Prepared p95 & Reduction', comparisons),
    table('ReportLifecycleTable', 'rrr', 'Concurrency & Sync. mean lifecycle & Prepared mean lifecycle', lifecycles),
    table('ReportCaseTimingTable', 'lr', 'Recorded interval & Milliseconds', [
      `Review and mint & ${f(t.preparation)}`,
      `Dwell and otherwise unassigned harness time & ${f(residual)}`,
      `Worker admission to dispatch & ${f(t.ready_to_dispatch)}`,
      `Effect request & ${f(t.effect)}`,
      `Explicit service verification & ${f(t.verification)}`,
      `Complete lifecycle & ${f(t.lifecycle)}`,
    ]),
    '',
  ].join('\n');
}

if (process.argv[1] && resolve(process.argv[1]) === fileURLToPath(import.meta.url)) {
  const [input, output] = process.argv.slice(2);
  if (!input || !output) throw new Error('Usage: node build-report-evidence.mjs RECORDS_JSONL OUTPUT_TEX');
  await writeFile(output, renderReportEvidence(await readFile(input)));
  process.stdout.write(`Wrote ${output} from pinned cloud records\n`);
}


==> anc/report-tools/build-report-evidence.test.mjs <==
import test from 'node:test';
import assert from 'node:assert/strict';
import { readFile } from 'node:fs/promises';
import { renderReportEvidence } from './build-report-evidence.mjs';

const file = process.env.ZEROGATE_REPORT_RECORDS
  || new URL('../../output/zerogate-revalidation-20260921/cloud/records.jsonl', import.meta.url);

test('report excerpt and comparisons are derived from the pinned cloud records', async () => {
  const tex = renderReportEvidence(await readFile(file));
  assert.match(tex, /98996ae5-prepared-8-0-0/);
  assert.match(tex, /cc47ccc0f6ebf40eb2e4b406f7d3aa278a267466e7e6e9074450ec2b345881b6/);
  assert.match(tex, /1 & 25\.018 & 11\.374 & 54\.5/);
  assert.match(tex, /32 & 334\.000 & 9\.802 & 97\.1/);
  assert.match(tex, /53\.449 & 4257\.126/);
  assert.match(tex, /1295\.214/);
  assert(tex.includes('\\newcommand{\\ReportComparisonTable}'));
  assert(!tex.includes('${name}'));
  assert(tex.split('\n').find((line) => line.startsWith('1 & 25.')).endsWith('\\'.repeat(2)));
});

test('changing a measurement invalidates the evidence pin', async () => {
  const bytes = await readFile(file, 'utf8');
  const rows = bytes.trim().split('\n');
  const first = JSON.parse(rows[0]);
  first.timings_ms.lifecycle = 0;
  rows[0] = JSON.stringify(first);
  assert.throws(() => renderReportEvidence(Buffer.from(rows.join('\n') + '\n')), /record checksum/);
});

test('a truncated or unrelated corpus cannot silently produce report values', () => {
  assert.throws(() => renderReportEvidence(Buffer.from('{}\n')), /record checksum/);
});

